SHATTER: Control and Defense-Aware Attack Analytics for Activity-Driven Smart Home Systems

Modern smart home control systems utilize real-time occupancy and activity monitoring to ensure control efficiency, occupants' comfort, and optimal energy consumption. Moreover, adopting machine learning-based anomaly detection models (ADMs) enhances security and reliability. However, sufficient system knowledge allows adversaries/attackers to alter sensor measurements through stealthy false data injection (FDI) attacks. Although ADMs limit attack scopes, the availability of information like occupants' location, conducted activities, and alteration capability of smart appliances increase the attack surface. Therefore, performing an attack space analysis of modern home control systems is crucial to design robust defense solutions. However, state-of-the-art analyzers do not consider contemporary control and defense solutions and generate trivial attack vectors. To address this, we propose a control and defense-aware novel attack analysis framework for a modern smart home control system, efficiently extracting ADM rules. We verify and validate our framework using a state-of-the-art dataset and a prototype testbed.

==> plots/codes/ASHRAE-vs-SHATTER_Control_Cost.py <==
#importing necessary library
import os
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import random
from matplotlib.ticker import MaxNLocator
import matplotlib

markers=['v','o','s']

house_A = pd.read_csv('Evaluation-A.csv')
house_B = pd.read_csv('Evaluation-B.csv')

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42


house_A_ashrae = house_A.iloc[:-1, 0]
house_A_shatter = house_A.iloc[:-1, 1]

house_B_ashrae = house_B.iloc[:-1, 0]
house_B_shatter = house_B.iloc[:-1, 1]

legendlist=['ASHRAE Control Cost','Proposed Control Cost' ]


fig= plt.figure(figsize=(8,5))
plt.plot(house_A_ashrae, marker=markers[0], linewidth=3, markersize=12)
plt.plot(house_A_shatter, marker=markers[1], linewidth=3, markersize=12)
plt.legend(legendlist,loc='best',fontsize="20")
plt.yticks(fontsize="20")
plt.xticks(fontsize="20")
plt.ylim(0, 5.4)
plt.xlabel("Day of the Month",fontsize="24")
plt.ylabel("Control Cost ($)",fontsize="24")
plt.savefig("House-A_ASHRAE-vs-SHATTER-Control-Cost" + '.pdf', bbox_inches='tight')


fig= plt.figure(figsize=(8,5))
plt.plot(house_B_ashrae, marker=markers[0], linewidth=3, markersize=12)
plt.plot(house_B_shatter, marker=markers[1], linewidth=3, markersize=12)
plt.legend(legendlist,loc='best',fontsize="20")
plt.yticks([0, 1, 2, 3, 4], fontsize="20")
plt.xticks(fontsize="20")
plt.ylim(0, 4.3)
plt.xlabel("Day of the Month",fontsize="24")
plt.ylabel("Control Cost ($)",fontsize="24")
plt.savefig("House-B_ASHRAE-vs-SHATTER-Control-Cost" + '.pdf', bbox_inches='tight')


